Probing nuclear effects with neutrino-induced charged-current neutral pion production

We study neutrino-induced charged-current (CC) $\pi^0$ production on carbon nuclei using events with fully imaged final-state proton-$\pi^0$ systems. Novel use of final-state correlations based on transverse kinematic imbalance enable the first measurements of the struck nucleon's Fermi motion, of the intranuclear momentum transfer (IMT) dynamics, and of the final-state hadronic momentum configuration in neutrino pion production. Event distributions are presented for i) the momenta of neutrino-struck neutrons below the Fermi surface, ii) the direction of missing transverse momentum characterizing the strength of IMT, and iii) proton-pion momentum imbalance with respect to the lepton scattering plane. The observed Fermi motion and IMT strength are compared to the previous MINERvA measurement of neutrino CC quasielastic-like production. The measured shapes and absolute rates of these distributions, as well as the cross-section asymmetries show tensions with predictions from current neutrino generator models.

==> anc/SupplementalMaterial2.txt <==
The measured cross sections, their uncertainties and covariance matrices, and the decomposition of the total uncertainties are given in Table Groups A-C, for emulated nucleon momentum (p_n), transverse boosting angle (delta alpha_T), and double transverse momentum imbalance (delta p_TT), respectively.

Table A.1: Measured cross section in p_n, in unit of 10$^{-42}$ cm$^2$/MeV/c/nucleon. The header shows the bin edges, in unit of MeV/c.

    0.0000    55.0000   110.0000   165.0000   220.0000   275.0000   330.0000   385.0000   440.0000   495.0000   560.0000   655.0000   810.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            0.6        1.3        2.1        2.8        1.4        1.2        1.1        1.2        1.3        1.2        0.8        0.7 


Table A.2: Total uncertainties of the cross section in p_n in each bin, in unit of 10$^{-42}$ cm$^2$/MeV/c/nucleon.

    0.0000    55.0000   110.0000   165.0000   220.0000   275.0000   330.0000   385.0000   440.0000   495.0000   560.0000   655.0000   810.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            0.1        0.2        0.3        0.4        0.3        0.3        0.3        0.3        0.4        0.4        0.3        0.3 


Table A.3: The data below is the upper-triangular matrix from the Cholesky decomposition U 
of the covariance matrix on the cross section C, defined by C = $U^TU$, in p_n. The unit is 10$^{-47}$ cm$^2$/MeV/c/nucleon. 
To recover the covariance matrix, this matrix should be premultiplied by its transpose.

  12714   16637    7407    2005    1829    1418    -822   -2963   -1775   -2892   -3822   -6706 
      0   15026   18731   13567    1839     781    -455   -1971    -366   -4464   -2025   -6245 
      0       0   21091   31461   10158    4100    2114    1556     667   -1750   -2939    -635 
      0       0       0   25067   18613   10259    5284     949    1992    4051    4716   -4554 
      0       0       0       0   17620   17591    8716    1303    1944   -1240   -1948   -5097 
      0       0       0       0       0   16880   21777   17320    4843     184    1668    5120 
      0       0       0       0       0       0   16465   15579   13441    7898    6227   -1467 
      0       0       0       0       0       0       0   18517   19628   13906    4144    5067 
      0       0       0       0       0       0       0       0   26267   16989    8748   -1683 
      0       0       0       0       0       0       0       0       0   25355   21168   14467 
      0       0       0       0       0       0       0       0       0       0   18649    7763 
      0       0       0       0       0       0       0       0       0       0       0   25157 



Table A.4: Fractional uncertainties of the cross section in p_n in each bin, by category.

                        0.0000    55.0000   110.0000   165.0000   220.0000   275.0000   330.0000   385.0000   440.0000   495.0000   560.0000   655.0000   810.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Total Uncertainty             0.217      0.169      0.138      0.154      0.204      0.232      0.255      0.258      0.284      0.293      0.395      0.456 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Statistical                   0.189      0.131      0.104      0.117      0.164      0.190      0.216      0.216      0.246      0.235      0.316      0.339 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Flux                          0.084      0.078      0.063      0.055      0.050      0.038      0.033      0.038      0.028      0.030      0.051      0.078 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
GENIE                         0.052      0.063      0.060      0.079      0.104      0.112      0.109      0.126      0.123      0.169      0.222      0.284 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Detector Response             0.037      0.036      0.023      0.028      0.040      0.061      0.071      0.053      0.062      0.036      0.063      0.080 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------



Table B.1: Measured cross section in delta alpha_T, in unit of 10$^{-42}$ cm$^2$/degree/nucleon. The header shows the bin edges, in unit of degree.

    0.0000    20.0000    40.0000    60.0000    80.0000   100.0000   120.0000   140.0000   160.0000   180.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            4.5        4.5        4.3        4.1        4.3        4.7        5.9        8.2       10.2 


Table B.2: Total uncertainties of the cross section in delta alpha_T in each bin, in unit of 10$^{-42}$ cm$^2$/degree/nucleon.

    0.0000    20.0000    40.0000    60.0000    80.0000   100.0000   120.0000   140.0000   160.0000   180.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            1.0        0.9        0.8        0.8        0.8        1.0        1.2        1.8        2.7 


Table B.3: The data below is the upper-triangular matrix from the Cholesky decomposition U 
of the covariance matrix on the cross section C, defined by C = $U^TU$, in delta alpha_T. The unit is 10$^{-47}$ cm$^2$/degree/nucleon. 
To recover the covariance matrix, this matrix should be premultiplied by its transpose.

 101615   78825   47088   23060   11941     944  -12437  -40048  -68951 
      0   38045   54912   34525   30544   12673    -945  -29507  -15789 
      0       0   40833   43038   18788    4871    7983    1325  -12945 
      0       0       0   50742   55464   31852   13218   19686   11099 
      0       0       0       0   47766   59664   50954    8604  -45693 
      0       0       0       0       0   67023   57869   40189   43947 
      0       0       0       0       0       0   89938  126346   65696 
      0       0       0       0       0       0       0  108226  151395 
      0       0       0       0       0       0       0       0  188252 



Table B.4: Fractional uncertainties of the cross section in delta alpha_T in each bin, by category.

                        0.0000    20.0000    40.0000    60.0000    80.0000   100.0000   120.0000   140.0000   160.0000   180.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Total Uncertainty             0.227      0.194      0.191      0.189      0.193      0.203      0.205      0.218      0.263 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Statistical                   0.173      0.134      0.137      0.151      0.161      0.179      0.164      0.160      0.208 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Flux                          0.060      0.056      0.049      0.043      0.042      0.033      0.027      0.024      0.028 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
GENIE                         0.085      0.082      0.081      0.086      0.087      0.085      0.109      0.108      0.113 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Detector Response             0.104      0.100      0.094      0.061      0.043      0.033      0.052      0.099      0.112 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------



Table C.1: Measured cross section in delta p_TT, in unit of 10$^{-42}$ cm$^2$/MeV/c/nucleon. The header shows the bin edges, in unit of MeV/c.

 -400.0000  -274.0000  -189.0000  -147.0000  -105.0000   -63.0000   -21.0000    21.0000    63.0000   105.0000   147.0000   189.0000   274.0000   400.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            0.8        0.8        0.9        1.0        1.4        1.9        2.8        2.3        1.7        1.5        1.2        0.9        0.3 


Table C.2: Total uncertainties of the cross section in delta p_TT in each bin, in unit of 10$^{-42}$ cm$^2$/MeV/c/nucleon.

 -400.0000  -274.0000  -189.0000  -147.0000  -105.0000   -63.0000   -21.0000    21.0000    63.0000   105.0000   147.0000   189.0000   274.0000   400.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            0.2        0.2        0.3        0.2        0.3        0.3        0.4        0.4        0.3        0.3        0.3        0.3        0.2 


Table C.3: The data below is the upper-triangular matrix from the Cholesky decomposition U 
of the covariance matrix on the cross section C, defined by C = $U^TU$, in delta p_TT. The unit is 10$^{-47}$ cm$^2$/MeV/c/nucleon. 
To recover the covariance matrix, this matrix should be premultiplied by its transpose.

  22366    9476    2227    -366    -745     532   -1240   -3550    -148    1751    3711    2464    2169 
      0   19263   19460   11308    5714    1212   -1890   -1289    1884    4181    3891    3627    1790 
      0       0   16360   13212   13919    9005    1691    -697    2192    2276    1818     184    -366 
      0       0       0   16607   16346   15610    5830     785    1342    1934    2260     941     706 
      0       0       0       0   18113   19101   15911    7189     777     176    -653    2276    1551 
      0       0       0       0       0   18831   23531   11960    3915     981    1051   -2841   -3006 
      0       0       0       0       0       0   30795   25497    8936    1651   -1221   -2588   -2067 
      0       0       0       0       0       0       0   24803   20824   14884    5979   -1012   -1228 
      0       0       0       0       0       0       0       0   21951   21832   13014    4258    1403 
      0       0       0       0       0       0       0       0       0   21785   17018    5040   -2259 
      0       0       0       0       0       0       0       0       0       0   24796   10169     607 
      0       0       0       0       0       0       0       0       0       0       0   22176   10240 
      0       0       0       0       0       0       0       0       0       0       0       0   13141 



Table C.4: Fractional uncertainties of the cross section in delta p_TT in each bin, by category.

                     -400.0000  -274.0000  -189.0000  -147.0000  -105.0000   -63.0000   -21.0000    21.0000    63.0000   105.0000   147.0000   189.0000   274.0000   400.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Total Uncertainty             0.275      0.285      0.271      0.251      0.202      0.172      0.151      0.165      0.183      0.228      0.273      0.292      0.563 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Statistical                   0.254      0.251      0.245      0.223      0.175      0.148      0.127      0.133      0.158      0.198      0.244      0.259      0.476 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Flux                          0.023      0.029      0.030      0.030      0.038      0.044      0.059      0.057      0.045      0.041      0.033      0.025      0.103 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
GENIE                         0.097      0.126      0.104      0.103      0.087      0.070      0.049      0.075      0.075      0.098      0.108      0.123      0.269 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Detector Response             0.034      0.041      0.041      0.042      0.034      0.032      0.029      0.027      0.029      0.034      0.046      0.052      0.088 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------




